DCCQ: From Ordered Bernoulli Levels to Critical-Line Geometry: Integer Quantization, Bernoulli Residual Phase, and Prime-Power Spectra

We present the discrete--complex complement quotient (DCCQ) framework through the ordered Bernoulli-word kernel $f(p,n,k)=p^k(1-p)^{n-k}$ and its inverse-integer level sets. The binary level $2^{-n}$ selects $p=1/2$ as the unique real split-independent anchor. Imposing the additional continuation rule $1-z=\overline z$ gives the conjugation-symmetric line $z=1/2+iu$. On the central normalized branch, the inverse-level split $\kappa=k/n$ also has real part $1/2$. The quadratic coordinate $Q(z)=1/4+u^2$ identifies complementary conjugate points, has minimum $1/4$, and has an explicit two-sign inverse; restricting its values to integers defines an arithmetic quantization. For supplied positive critical-line zero ordinates $\gamma_k$, the induced level has the exact decomposition \[ L_k=\frac14+\gamma_k^2=N_k+\delta_k,\qquad \delta_k=\widetilde B_1\!\left(\gamma_k^2+\frac34\right), \] where $N_k=\lfloor L_k+1/2\rfloor$ and $\widetilde B_1(x)=\{x\}-1/2$. The integer--phase pair $(N_k,e^{2\pi i\delta_k})$ retains the level and the positive ordinate. Prime-exponent coordinates describe the factorization of the integer component, while conditional Fourier moments formulate an open question about the residual phases. The finite numerical diagnostics are descriptive. A distinct complex exponent $s$ gives an inverse-level representation of the supplied term $m^{-s}$; direct substitution cancels the auxiliary coordinates. These terms assemble into the classical Dirichlet series and Euler product for $\Re s>1$. The framework organizes exact coordinate identities, classical zeta connections, and numerical diagnostics; it establishes neither conditional equidistribution nor a zero-location theorem.

==> anc/audit_baseline.json <==
{
  "n": 200,
  "mean": -0.012976120346373797,
  "variance_ddof0": 0.08355198811432576,
  "variance_ddof1": 0.08397184735108117,
  "KS_D": 0.06421141301607314,
  "KS_iid_benchmark_p": 0.36612567893274595,
  "corr_delta_omega": -0.11063655759368733,
  "corr_delta_Omega": -0.1287909452336588,
  "corr_abs_delta_omega": -0.08394320626665809,
  "corr_abs_delta_Omega": -0.10736579661455774,
  "prime_indices_first_40": [
    8,
    14,
    24,
    32,
    39
  ],
  "prime_count_first_40": 5,
  "PNT_sum_first_40": 4.826088822440537,
  "weyl_magnitudes": [
    0.0634588850585085,
    0.0939378990637641,
    0.07261715366977838,
    0.06263956301229123,
    0.06509358128600007,
    0.05232170322145621,
    0.05177226793510428,
    0.05060295566517123,
    0.05333681964541381,
    0.04526710999251085
  ],
  "min_distance_to_shell_boundary": 9.391150884831208e-05,
  "min_shell_boundary_index": 38,
  "first_level_highprecision": "200.0404548323868594633651859614015790467"
}

==> anc/derived_levels_200.csv <==
k,gamma,L,N,delta,factorization
1,14.13472514173469379045725198356247027078,200.040454832386859463365185961401579046704424706,200,0.040454832386859463365185961401579046704424706,2^3 * 5^2
2,21.02203963877155499262847959389690277733,442.176150574082490320460688767799599341404658355,442,0.176150574082490320460688767799599341404658355,2 * 13 * 17
3,25.01085758014568876321379099256282181866,625.792996894331058215514164429477915478383438895,626,-0.207003105668941784485835570522084521616561105,2 * 313
4,30.42487612585951321031189753058409132018,925.923087273896181528819872922129418819832516486,926,-0.076912726103818471180127077870581180167483514,2 * 463
5,32.93506158773918969066236896407490348881,1084.96828178817347454242760270903020248895606142,1085,-0.03171821182652545757239729096979751104393858,5 * 7 * 31
6,37.58617815882567125721776348070533282141,1412.97078858698392691213513620118923199513486925,1413,-0.02921141301607308786486379881076800486513075,3^2 * 157
7,40.91871901214749518739812691463325439573,1674.59156559508088440155423202029090387658508006,1675,-0.40843440491911559844576797970909612341491994,5^2 * 67
8,43.32707328091499951949612216540680578265,1877.48527908977846086558377159350404475787967385,1877,0.48527908977846086558377159350404475787967385,1877
9,48.00515088116715972794247274942751604169,2304.74451112362413208323857442364342941363941332,2305,-0.25548887637586791676142557635657058636058668,5 * 461
10,49.77383247767230218191678467856372405772,2477.68439951538606788274722891443225787607196255,2478,-0.31560048461393211725277108556774212392803745,2 * 3 * 7 * 59
11,52.97032147771446064414729660888099006383,2806.10495745241788153580405383783132382633765261,2806,0.10495745241788153580405383783132382633765261,2 * 23 * 61
12,56.44624769706339480436775947670612755278,3186.42887907823460146909483670736718153981774397,3186,0.42887907823460146909483670736718153981774397,2 * 3^3 * 59
13,59.3470440026023530796536486749922190311,3522.32163184681992545025342690179267451798593638,3522,0.32163184681992545025342690179267451798593638,2 * 3 * 587
14,60.83177852460980984425990182452400380291,3700.75527846717925335191842901301170783891387863,3701,-0.24472153282074664808157098698829216108612137,3701
15,65.11254404808160666087505425318370502935,4239.89339241336746090568099621672665202938996863,4240,-0.10660758663253909431900378327334797061003137,2^4 * 5 * 53
16,67.07981052949417371447882889652221677011,4499.95098067283741811254818038112269906064938918,4500,-0.04901932716258188745181961887730093935061082,2^2 * 3^2 * 5^3
17,69.54640171117397925292685752655473844301,4836.95199097198298954789208086572836663943647192,4837,-0.04800902801701045210791913427163336056352808,7 * 691
18,72.06715767448190758252210796982616839048,5193.92521527863650974406607822272132583883023336,5194,-0.07478472136349025593392177727867416116976664,2 * 7^2 * 53
19,75.70469069908393316832691676203034592281,5731.45019384396537769615971834839724521973945055,5731,0.45019384396537769615971834839724521973945055,11 * 521
20,77.1448400688748053726826648563046370158,5951.57634925227168575722791735140530429297541851,5952,-0.42365074772831424277208264859469570702458149,2^6 * 3 * 31
21,79.33737502024936792276359287711622819061,6294.66907510368839321256931014964537339526724956,6295,-0.33092489631160678743068985035462660473275044,5 * 1259
22,82.91038085408603018316483749477060949751,6874.38125336959535981827951269731630909723525490,6874,0.38125336959535981827951269731630909723525490,2 * 7 * 491
23,84.73549298051705010573531120682774141711,7180.35377065125427160995278182037571833649591718,7180,0.35377065125427160995278182037571833649591718,2^2 * 5 * 359
24,87.42527461312522940653166785091921325217,7643.42864118035873028032383789929179983234462628,7643,0.42864118035873028032383789929179983234462628,7643
25,88.80911120763446542368234807950937839545,7887.30823348998561758700659044591094929718845531,7887,0.30823348998561758700659044591094929718845531,3 * 11 * 239
26,92.49189927055848429625972524181068487872,8555.00143067513707944737459435602923697828441049,8555,0.00143067513707944737459435602923697828441049,5 * 29 * 59
27,94.65134404051988696659792581520815393773,8959.12692867685952187501481182936727797900673616,8959,0.12692867685952187501481182936727797900673616,17^2 * 31
28,95.87063422824530975874102921924678169526,9191.42850732600116028970045298707083310631228094,9191,0.42850732600116028970045298707083310631228094,7 * 13 * 101
29,98.83119421819369223332442013862232782066,9767.85495059432230098444539372607772920109137075,9768,-0.14504940567769901555460627392227079890862925,2^3 * 3 * 11 * 37
30,101.3178510057313912287854479402923089063,10265.5569324195854851144306961829848672836536651,10266,-0.4430675804145148855693038170151327163463349,2 * 3 * 29 * 59
31,103.7255380404783394163984081086952808345,10759.2372417867190682635577687451139835950700481,10759,0.2372417867190682635577687451139835950700481,7 * 29 * 53
32,105.4466230523260944936708324141118089973,11119.2403131393489210109884682946246140016159004,11119,0.2403131393489210109884682946246140016159004,11119
33,107.1686111842764075151233519630861912135,11485.3612231666143008892566137759509597223065310,11485,0.3612231666143008892566137759509597223065310,5 * 2297
34,111.0295355431696745246564503099443504153,12327.8077629319780721811987485486766339393661693,12328,-0.1922370680219278188012514513233660606338307,2^3 * 23 * 67
35,111.8746591769926370856120787167705949603,12516.1893659682628702536038079589199344163975498,12516,0.1893659682628702536038079589199344163975498,2^2 * 3 * 7 * 149
36,114.3202209154527127658909372761910798099,13069.3629101579118840405902012695458498216142422,13069,0.3629101579118840405902012695458498216142422,7 * 1867
37,116.2266803208575543821608043120647551273,13508.8912184068167004655732267432188254484931200,13509,-0.1087815931832995344267732567811745515068800,3^2 * 19 * 79
38,118.7907828659762173229791397026998243473,14111.5000939115088483120861189575155345893350100,14112,-0.4999060884911516879138810424844654106649900,2^5 * 3^2 * 7^2
39,121.370125002420645918945532970499922723,14730.9572431032131955321779363073015305373448873,14731,-0.0427568967868044678220636926984694626551127,14731
40,122.9468292935525882008174603307700164962,15116.1728333379608142397659504016437446683622238,15116,0.1728333379608142397659504016437446683622238,2^2 * 3779
41,124.2568185543457671847320079661299244416,15440.0069572476065115864645808730146963820063973,15440,0.0069572476065115864645808730146963820063973,2^4 * 5 * 193
42,127.5166838795964951242793237669060762681,16260.7546676489446470375384993941962246331750998,16261,-0.2453323510553529624615006058037753668249002,7 * 23 * 101
43,129.5787041999560509857680339061799736086,16790.8905821397079273699108822047826659434354038,16791,-0.1094178602920726300891177952173340565645962,3 * 29 * 193
44,131.0876885309326567235663724615013490592,17184.2320843828131890694277365945300841916396235,17184,0.2320843828131890694277365945300841916396235,2^5 * 3 * 179
45,133.497737202997586450130492042640607665,17821.8958383206058563165881893562599970786729197,17822,-0.1041616793941436834118106437400029213270803,2 * 7 * 19 * 67
46,134.7565097533738713313260641571697361784,18159.5669209111473124215554978098820800439642986,18160,-0.4330790888526875784445021901179199560357014,2^4 * 5 * 227
47,138.1160420545334432001915551902824478598,19076.2910728096506658584389166812556891117966412,19076,0.2910728096506658584389166812556891117966412,2^2 * 19 * 251
48,139.7362089521213889504500465233824608468,19526.4580923109298017931180861362767692508589577,19526,0.4580923109298017931180861362767692508589577,2 * 13 * 751
49,141.1237074040211237619403538184753550903,19916.1507914557665464146849333708187950375164840,19916,0.1507914557665464146849333708187950375164840,2^2 * 13 * 383
50,143.1118458076206327394051238689139299662,20481.2504104641832750584293850647127601483830274,20481,0.2504104641832750584293850647127601483830274,3 * 6827
51,146.000982486765518547402507596424682429,21316.5368871008116602606293634025812763389868599,21317,-0.4631128991883397393706365974187236610131401,21317
52,147.4227653425596020495211850104315061688,21733.7217412473925402272409969550518229740184317,21734,-0.2782587526074597727590030449481770259815683,2 * 10867
53,150.053520420784880351432467236959370623,22516.3089906709050960824730347501925502520256132,22516,0.3089906709050960824730347501925502520256132,2^2 * 13 * 433
54,150.9252576122414667618525246783056276024,22778.6833853214508090187137890488080909903286710,22779,-0.3166146785491909812862109511919090096713290,3^2 * 2531
55,153.0246938111988961982565442551854465086,23416.8069160111737633977988330511289085616840257,23417,-0.1930839888262366022011669488710914383159743,23417
56,156.1129092942378675697501893101691947465,24371.4904483109399751168476250162827236833138986,24371,0.4904483109399751168476250162827236833138986,24371
57,157.5975918175940598875305031584987657307,24837.2509467049901768291232369694082263123959647,24837,0.2509467049901768291232369694082263123959647,3 * 17 * 487
58,158.8499881714204987241749947755402714143,25233.5687420604323599634138428341506269270422047,25234,-0.4312579395676400365861571658493730729577953,2 * 11 * 31 * 37
59,161.1889641375960275194373441293695543649,25982.1321597512182716798575153788798075210217941,25982,0.1321597512182716798575153788798075210217941,2 * 11 * 1181
60,163.030709687181987243311039000687994897,26579.2623011062146568309919832837261299473870463,26579,0.2623011062146568309919832837261299473870463,7 * 3797
61,165.5370691879004188300389193548747973284,27402.7712753197302293006711283707341184878700744,27403,-0.2287246802697706993288716292658815121299256,67 * 409
62,167.1844399781745134409577562462103787365,27950.8869708158365042743429468973022239413960729,27951,-0.1130291841634957256570531026977760586039271,3 * 7 * 11^3
63,169.0945154155688214895058711814318347967,28593.2051436260418104765911483301829795232274788,28593,0.2051436260418104765911483301829795232274788,3^4 * 353
64,169.9119764794116989666998435958217922884,28870.3297511401544077338343546516840268905016578,28870,0.3297511401544077338343546516840268905016578,2 * 5 * 2887
65,173.4115365195915529598461186493455952542,30071.8109980856348527599054244671039974140796336,30072,-0.1890019143651472400945755328960025859203664,2^3 * 3 * 7 * 179
66,174.7541915233657258133787624558669179388,30539.2774549851892972013281752771499823369142569,30539,0.2774549851892972013281752771499823369142569,30539
67,176.4414342977104188888926410578609335281,31131.8297370332625396253020355924444116028953307,31132,-0.1702629667374603746979644075555883971046693,2^2 * 43 * 181
68,178.3774077760999772858309354141844261831,31818.7496049210526443420149422006718080219313521,31819,-0.2503950789473556579850577993281919780686479,47 * 677
69,179.9164840202569961393400366120512374537,32370.1912222113910439936128279322984890336303224,32370,0.1912222113910439936128279322984890336303224,2 * 3 * 5 * 13 * 83
70,182.2070784843664619154070372269877986908,33199.6694498080796482200682959827949124384982536,33200,-0.3305501919203517799317040172050875615017464,2^4 * 5^2 * 83
71,184.8744678483875088009606466172342584134,34178.8188622244667178321823521731516975011434402,34179,-0.1811377755332821678176478268483024988565598,3 * 11393
72,185.5987836777074714665277042683926466129,34447.1585026444533276769511775496235949912945934,34447,0.1585026444533276769511775496235949912945934,7^2 * 19 * 37
73,187.2289225835018519916415405861312430168,35054.9194517789298072716085863967524654623392537,35055,-0.0805482210701927283914136032475345376607463,3^2 * 5 * 19 * 41
74,189.4161586560169370848522890998453244914,35878.7311600013800414391029397870061114865289411,35879,-0.2688399986199585608970602129938885134710589,35879
75,192.0266563607137865472836314255834301058,36874.4867530756605376597590576618955786739263006,36874,0.4867530756605376597590576618955786739263006,2 * 103 * 179
76,193.079726603845704047402205794376054604,37280.0308254158025321286521096503345881654619884,37280,0.0308254158025321286521096503345881654619884,2^5 * 5 * 233
77,195.2653966795292353214631878148622509269,38128.8251404139069190053749927553975217129062304,38129,-0.1748595860930809946250072446024782870937696,7 * 13 * 419
78,196.8764818409583169486222639146962077357,38760.5991020731899242657090806167671896043687560,38761,-0.4008979268100757342909193832328103956312440,83 * 467
79,198.0153096762519124249199187022088671551,39210.3128661819442586395630625070947435777022357,39210,0.3128661819442586395630625070947435777022357,2 * 3 * 5 * 1307
80,201.2647519437037887330161334275481732224,40507.7503749606180047910360156056673469163283548,40508,-0.2496250393819952089639843943326530836716452,2^2 * 13 * 19 * 41
81,202.493594514140534277686660637864315821,41003.9058192571654782784208241840476370572627557,41004,-0.0941807428345217215791758159523629427372443,2^2 * 3^2 * 17 * 67
82,204.1896718031045543307164383863136851365,41693.6720710595510997581546835249961524302764132,41694,-0.3279289404489002418453164750038475697235868,2 * 3 * 6949
83,205.3946972021632860252123793906930909237,42187.2316387683427962156562677127349921716734696,42187,0.2316387683427962156562677127349921716734696,42187
84,207.9062588878062098615019679077536442687,43225.2624847234986311350110833195728221676170064,43225,0.2624847234986311350110833195728221676170064,5^2 * 7 * 13 * 19
85,209.5765097168562598528356442898867521754,43922.5634250995463033911934522767197948714689248,43923,-0.4365749004536966088065477232802051285310752,3 * 11^4
86,211.6908625953653075639074867307192942534,44813.2713063698346806572413592252157931256763606,44813,0.2713063698346806572413592252157931256763606,41 * 1093
87,213.3479193597126661906391220210726088219,45517.5846951184586688222301443440001686487606950,45518,-0.4153048815413311777698556559998313512393050,2 * 11 * 2069
88,214.5470447834914232229442010725906910456,46030.6844253294743175300728980465921171300288524,46031,-0.3155746705256824699271019534078828699711476,191 * 241
89,216.1695385082637002658695633544981285755,46729.5193788757027956189903651608773986307519020,46730,-0.4806211242972043810096348391226013692480980,2 * 5 * 4673
90,219.0675963490213789856772565904372412451,47990.8617701377650158103930553482397453398368426,47991,-0.1382298622349841896069446517602546601631574,3 * 17 * 941
91,220.7149188393140033691155926339063396568,48715.3253982449675641801397729198639368703279391,48715,0.3253982449675641801397729198639368703279391,5 * 9743
92,221.4307055546933387320974751192760779502,49031.8073624492994161890001225239510268285865015,49032,-0.1926375507005838109998774760489731714134985,2^3 * 3^3 * 227
93,224.0070002546043352117288755285048953561,50179.3861630663067003708679496339963413624269853,50179,0.3861630663067003708679496339963413624269853,19^2 * 139
94,224.9833246695822875037825236805286567721,50617.7463793786739165897492403061805227612388277,50618,-0.2536206213260834102507596938194772387611723,2 * 25309
95,227.421444279679291310461436160659639964,51720.7633182552726516640902238640124191623797698,51721,-0.2366817447273483359097761359875808376202302,51721
96,229.3374133055253481077600833060557400828,52595.8991416693549752620237965185992455750921393,52596,-0.1008583306450247379762034814007544249078607,2^2 * 3^3 * 487
97,231.2501887004991647738061867700103726067,53476.8997740164715862703961810560933141151173674,53477,-0.1002259835284137296038189439066858848826326,53 * 1009
98,231.9872352531802486037716685391978622054,53818.3273204143967245034381945576282586795488171,53818,0.3273204143967245034381945576282586795488171,2 * 71 * 379
99,233.6934041789083006407044947325697881795,54612.8571567265955931714087024533112548809164756,54613,-0.1428432734044068285912975466887451190835244,13 * 4201
100,236.5242296658162058024755079556629786895,55943.9612190077709095829115303975247056954421198,55944,-0.0387809922290904170884696024752943045578802,2^3 * 3^3 * 7 * 37
101,237.7698204809252040032366259263871077942,56534.7375315313986099147557734035577089443554332,56535,-0.2624684686013900852442265964422910556445668,3 * 5 * 3769
102,239.5554775733276287402689320343344924817,57387.0768353850764890126361204708057666876245433,57387,0.0768353850764890126361204708057666876245433,3 * 11 * 37 * 47
103,241.0491577962165864128379214103356705496,58104.9464742653235224253223460995258298043081669,58105,-0.0535257346764775746776539004741701956918331,5 * 11621
104,242.8232719342226000168264744588785499539,58963.3913928414170291927855172050344189831487008,58963,0.3913928414170291927855172050344189831487008,58963
105,244.0708984970781582368165279898445013471,59570.8534931710291611785086915525757386745761929,59571,-0.1465068289708388214913084474242613254238071,3^2 * 6619
106,247.1369900748974994675509681792081322679,61076.9418632799851594839333212823543463278129020,61077,-0.0581367200148405160666787176456536721870980,3 * 20359
107,248.1019900601484592567621420846569973558,61554.8474718060048776910539666946744405865655609,61555,-0.1525281939951223089460333053255594134344391,5 * 13 * 947
108,249.5736896447072091923297941887399703426,62287.2765628726344616963000651516839952312324481,62287,0.2765628726344616963000651516839952312324481,199 * 313
109,251.0149477950160011429541551037080481523,63008.7540165346084141515954069077928750493807447,63009,-0.2459834653915858484045930922071249506192553,3^2 * 7001
110,253.0699867479994771945990137856180909301,64044.6681926326310027922012720738046566392883984,64045,-0.3318073673689972077987279261953433607116016,5 * 12809
111,255.3062564549140227530864917940014231579,65181.5345850223281089254174255981475691279215324,65182,-0.4654149776718910745825744018524308720784676,2 * 13 * 23 * 109
112,256.3807136944344777893583823397295308712,65731.3203544675825770759756961518111382264162852,65731,0.3203544675825770759756961518111382264162852,65731
113,258.6104394915313682089830586447591316322,66879.6094140030070711945910127626896139633398755,66880,-0.3905859969929288054089872373103860366601245,2^6 * 5 * 11 * 19
114,259.8744069896780003506728446138765926662,67534.9574082368019242603387668293568993811234574,67535,-0.0425917631980757396612331706431006188765426,5 * 13 * 1039
115,260.8050845045968701859312334724645480349,68019.5421034499144845757833294569931999883666925,68020,-0.4578965500855154242166705430068000116333075,2^2 * 5 * 19 * 179
116,263.5738939048701322330815881310233031703,69471.4475481757366429861513481473710727348319511,69471,0.4475481757366429861513481473710727348319511,3^3 * 31 * 83
117,265.557851838876320292477308964184914641,70521.2226732785874470294120170309411376646752280,70521,0.2226732785874470294120170309411376646752280,3 * 11 * 2137
118,266.6149737815010724957201129738679118066,71083.7942445105042965788473841302696715822729769,71084,-0.2057554894957034211526158697303284177270231,2^2 * 13 * 1367
119,267.9219150828240594403789671721856183743,71782.4025816479862335401472431716395333932499270,71782,0.4025816479862335401472431716395333932499270,2 * 19 * 1889
120,269.9704490239976025946935053188984796629,72884.2933462188880954018262269466619389369461394,72884,0.2933462188880954018262269466619389369461394,2^2 * 7 * 19 * 137
121,271.4940556416449990181794167575228506935,73709.2722487486307195414019111091256746089110301,73709,0.2722487486307195414019111091256746089110301,73709
122,273.4596091884032870457142502988017729228,74780.4078574742594551673665945067310241111154109,74780,0.4078574742594551673665945067310241111154109,2^2 * 5 * 3739
123,275.5874926493438412487407026193777848264,75948.7161047521457324206209540540762073294635757,75949,-0.2838952478542675793790459459237926705364243,53 * 1433
124,276.4520495031329386798873436383992419481,76425.9856744826648880351764606644489230516337901,76426,-0.0143255173351119648235393355510769483662099,2 * 7 * 53 * 103
125,278.2507435298419544927482767113162589261,77423.7262749098843010912889544822268768492794693,77424,-0.2737250901156989087110455177731231507205307,2^4 * 3 * 1613
126,279.2292509277451892284098804519553592835,77969.2245736696876194250753588363684833290186741,77969,0.2245736696876194250753588363684833290186741,77969
127,282.4651147650520962330272011865010242055,79786.7910592340517421067078470410075664409012959,79787,-0.2089407659482578932921529589924335590987041,23 * 3469
128,283.2111857332338674204938379433289382985,80208.8257244242904862138105906706377871520137565,80209,-0.1742755757095137861894093293622128479862435,80209
129,284.8359639809047241331576339226962164631,81131.7763769312533816086676050913690660487794937,81132,-0.2236230687466183913323949086309339512205063,2^2 * 3 * 6761
130,286.6674453630028842928476241464149393439,82178.4742309502438674936143816726735042446321242,82178,0.4742309502438674936143816726735042446321242,2 * 17 * 2417
131,287.9119205014221871552541202718675103855,82893.5239668172495203613134823272838804840154449,82894,-0.4760331827504796386865176727161195159845551,2 * 7 * 31 * 191
132,289.5798549292188341527380235693523438897,83856.7423808274255194478228750968735967593463002,83857,-0.2576191725744805521771249031264032406536998,83857
133,291.8462913290673958355130544246385118828,85174.5077625308790355320130337900117316093153475,85175,-0.4922374691209644679869662099882683906846525,5^2 * 3407
134,293.5584341393562853567766971060350773438,86176.8042543507818142051712487193538020538257329,86177,-0.1957456492181857948287512806461979461742671,7 * 13 * 947
135,294.9653696192655421750664486390096713431,87004.8192746299396967968869700290734401236685819,87005,-0.1807253700603032031130299709265598763314181,5 * 17401
136,295.5732548789582923884608314587786106373,87363.7989997416419956492797700725236300491991498,87364,-0.2010002583580043507202299274763699508008502,2^2 * 21841
137,297.9792770619434152099296829576828341811,88791.8995583584371621682869850088530377929523882,88792,-0.1004416415628378317130149911469622070476118,2^3 * 11 * 1009
138,299.8403260537213129600270525252937692542,89904.4711280019079850510522621555845938515402583,89904,0.4711280019079850510522621555845938515402583,2^4 * 3 * 1873
139,301.6493254621941836234701002084179820811,90992.5655517967522315150831464692837954825442699,90993,-0.4344482032477684849168535307162045174557301,3 * 7^2 * 619
140,302.6967495896069170517514770953529227629,91625.5722121131953065919903806935321794083746401,91626,-0.4277878868046934080096193064678205916253599,2 * 3 * 15271
141,304.8643713408572977001487499031444995926,92942.5349130561324444148878867647478508534743632,92943,-0.4650869438675555851121132352521491465256368,3^2 * 23 * 449
142,305.728912602036809289222821261660967257,93470.4180008238617383394926789441995530457546411,93470,0.4180008238617383394926789441995530457546411,2 * 5 * 13 * 719
143,307.2194961281700547894100333999345022674,94384.0688012466952858174361416624582803939887974,94384,0.0688012466952858174361416624582803939887974,2^4 * 17 * 347
144,310.1094631467018988047862197679989458348,96168.1291331356631403866399970380118508938189852,96168,0.1291331356631403866399970380118508938189852,2^3 * 3 * 4007
145,311.1651415303560032709426708003548198992,96823.9953036064823572761649305461336969802649619,96824,-0.0046963935176427238350694538663030197350381,2^3 * 7^2 * 13 * 19
146,312.4278011806008919804859830928742637629,97611.3809505450801128202234022069362743944833805,97611,0.3809505450801128202234022069362743944833805,3 * 32537
147,313.985285731158922979048965754576328568,98587.0096556775111583328477346946348905530110301,98587,0.0096556775111583328477346946348905530110301,311 * 317
148,315.4756160894757338685960781439537653358,99525.1143470342805265007285666197328898321360157,99525,0.1143470342805265007285666197328898321360157,3 * 5^2 * 1327
149,317.7348059423701803956454942049681140152,100955.656907235636899712044799609778812459552154,100956,-0.343092764363100287955200390221187540447846,2^2 * 3 * 47 * 179
150,318.853104256316597906689184547749182203,101667.552093889501764233696075016708379829602383,101668,-0.447906110498235766303924983291620170397617,2^2 * 7 * 3631
151,321.1601343091135782919214714174306940297,103144.081869447872546457186040234288395534516231,103144,0.081869447872546457186040234288395534516231,2^3 * 12893
152,322.1445586724829322988374450059885492604,103777.366682288798428139119503849763616441262674,103777,0.366682288798428139119503849763616441262674,157 * 661
153,323.4669695575120505062120304147951633568,104631.130394720427627258328758860322372448146521,104631,0.130394720427627258328758860322372448146521,3 * 34877
154,324.8628660517396132649800869954004099198,105536.131739350514104663084569319915346153262776,105536,0.131739350514104663084569319915346153262776,2^6 * 17 * 97
155,327.4439012619054573434692638163207033567,107219.758473616490360063813821520195276868495902,107220,-0.241526383509639936186178479804723131504098,2^2 * 3 * 5 * 1787
156,329.0330716804809340336147275768039462037,108263.012259492504427111643674109100005012567131,108263,0.012259492504427111643674109100005012567131,108263
157,329.9532397282338663438921221886314660583,108869.390407157367429645151255619177781514034925,108869,0.390407157367429645151255619177781514034925,108869
158,331.4744675826634243756617538663448279232,109875.572659210185410131241375436185836440058792,109876,-0.427340789814589868758624563814163559941208,2^2 * 13 * 2113
159,333.6453785248698505849616830808794253809,111319.488611003683673934483787152442958263963369,111319,0.488611003683673934483787152442958263963369,13 * 8563
160,334.2113548332443832324034079591924931542,111697.479699472783760289081484860557365522445878,111697,0.479699472783760289081484860557365522445878,111697
161,336.8418504283906847946547629194118860072,113462.682200022321761515339725005452682594304319,113463,-0.317799977678238484660274994547317405695681,3^2 * 7 * 1801
162,338.3399928508066118862573260871632033909,114474.200762283869242158708065916885025677437151,114474,0.200762283869242158708065916885025677437151,2 * 3 * 19079
163,339.8582167253635401923265509308739971832,115503.857475744173968569062417944887682350372317,115504,-0.142524255826031430937582055112317649627683,2^4 * 7219
164,341.0422611110465604825977845985369171873,116310.073863735261138848137821167262978530738043,116310,0.073863735261138848137821167262978530738043,2 * 3 * 5 * 3877
165,342.0548775103635854514038250940980567152,117001.789228629836154188839094594822550552626504,117002,-0.210771370163845811160905405177449447373496,2 * 19 * 3079
166,344.6617029402523370441811880981991857827,118791.939473674746474324732289659448737247885540,118792,-0.060526325253525675267710340551262752114460,2^3 * 31 * 479
167,346.3478705660099473959364598161519338982,119957.097445609579679156539576480386232625985579,119957,0.097445609579679156539576480386232625985579,139 * 863
168,347.2726775844204844757970948880699796761,120598.562596652861616641300376131547597852122040,120599,-0.437403347138383358699623868452402147877960,83 * 1453
169,349.3162608706961441231555557339937213361,122022.100108684242081155131645371354195915446655,122022,0.100108684242081155131645371354195915446655,2 * 3^2 * 6779
170,350.4084193491920991876719532344872344696,122786.310350799263929221748982170143794331314342,122786,0.310350799263929221748982170143794331314342,2 * 29^2 * 73
171,351.8786490253592804367133930765969327299,123818.833639911979680008770616265639033359741631,123819,-0.166360088020319991229383734360966640258369,3 * 149 * 277
172,353.4889004887188067836037686094353184133,124954.652768723347077343340507197073611976209217,124955,-0.347231276652922656659492802926388023790783,5 * 67 * 373
173,356.0175749772649473179603619607664426757,126748.763692692468353802886643243745864502824644,126749,-0.236307307531646197113356756254135497175356,7 * 19 * 953
174,357.1513022520396248096029282322903566118,127557.302700327764376206348316515530509285150808,127557,0.302700327764376206348316515530509285150808,3^2 * 14173
175,357.9526851016322737551289189827774428235,128130.374771468315556935977210702775290936335214,128130,0.374771468315556935977210702775290936335214,2 * 3 * 5 * 4271
176,359.7437549531144487992919859769902954054,129415.819227766456513823335664933877630848466804,129416,-0.180772233543486176664335066122369151533196,2^3 * 7 * 2311
177,361.2893616958046503902913112277152281909,130530.252874561956524817608379382239132129130952,130530,0.252874561956524817608379382239132129130952,2 * 3 * 5 * 19 * 229
178,363.33133057897383474733444956661473127,132009.905780287567163109180353745847470077296438,132010,-0.094219712432836890819646254152529922703562,2 * 5 * 43 * 307
179,364.7360241140889937162621021269404000172,133032.617286553307913477145030513662998969094987,133033,-0.382713446692086522854969486337001030905013,133033
180,366.2127102883313168610771451968065741791,134111.999176725285934262458006014907397578959763,134112,-0.000823274714065737541993985092602421040237,2^5 * 3 * 11 * 127
181,367.993575481740303326183298044207846399,135419.521595835298117246885753960197651945307411,135420,-0.478404164701882753114246039802348054692589,2^2 * 3 * 5 * 37 * 61
182,368.9684380957343898915769012998919106382,136137.958310805780611521310666915037253850760857,136138,-0.041689194219388478689333084962746149239143,2 * 43 * 1583
183,370.0509192121060003396511630612666114225,136937.932809724601747193405440565225021732988889,136938,-0.067190275398252806594559434774978267011111,2 * 3 * 29 * 787
184,373.0619283721128384491193964312853919029,139175.452400719450029229988408363726258556516171,139175,0.452400719450029229988408363726258556516171,5^2 * 19 * 293
185,373.8648739109085697447563627336594609497,139775.193944419563314224382373160721203803475022,139775,0.193944419563314224382373160721203803475022,5^2 * 5591
186,375.8259127667393341079077141466930257529,141245.366706952763602643452630270150143485910798,141245,0.366706952763602643452630270150143485910798,5 * 13 * 41 * 53
187,376.324092230668052117190819612427579613,141620.072393236354586028775830304261785537690554,141620,0.072393236354586028775830304261785537690554,2^2 * 5 * 73 * 97
188,378.4366802499654797240909659132035205563,143214.570958614612585267343370066748759716757966,143215,-0.429041385387414732656629933251240283242034,5 * 28643
189,379.8729753465323466510240596904462715681,144303.727398627172032196259977840314354245211038,144304,-0.272601372827967803740022159685645754788962,2^4 * 29 * 311
190,381.4844686171865249196625224236573953658,145530.649796137170612411606755063231952013238365,145531,-0.350203862829387588393244936768047986761635,145531
191,383.4435294495364877043457554807225369042,147029.190276717555721321944012958084641191320031,147029,0.190276717555721321944012958084641191320031,147029
192,384.9561168148636871037515842087935133903,148191.461873178976777801826332048933813149071661,148191,0.461873178976777801826332048933813149071661,3 * 47 * 1051
193,385.8613008459742291805619593598032576156,148889.193490547432391891541175887675200461042634,148889,0.193490547432391891541175887675200461042634,13^2 * 881
194,387.222890222387980975948514738109814091,149941.816712179533439000022818755789205051930547,149942,-0.183287820466560999977181244210794948069453,2 * 13 * 73 * 79
195,388.8461283542322546008094203003735580574,151201.561536076065353950347699022376724247708041,151202,-0.438463923934646049652300977623275752291959,2 * 19 * 23 * 173
196,391.4560835636380457705782281225541347722,153238.115358981972571938386291947408737670690101,153238,0.115358981972571938386291947408737670690101,2 * 17 * 4507
197,392.2450833395190967490151841709928805624,153856.455404026281684078199224089910258257119939,153856,0.455404026281684078199224089910258257119939,2^8 * 601
198,393.4277438444340259366989529201288699205,154785.639626521595586426683995320681056590587556,154786,-0.360373478404413573316004679318943409412444,2 * 193 * 401
199,395.5828700109937209708777113231416421361,156486.057046134755387398844829265252793081165026,156486,0.057046134755387398844829265252793081165026,2 * 3 * 11 * 2371
200,396.3818542225921869319994544917305290638,157118.824356940323533588313080011738278286474518,157119,-0.175643059676466411686919988261721713525482,3 * 83 * 631


==> anc/reproduce.py <==
"""Reproduce the retained diagnostics and two figures for the Level 1 manuscript.
Uses the supplied cache, computed with mpmath.zetazero at 40 dps.
The cache and calculations are not interval-certified zero enclosures.
Run from any working directory: python3 anc/reproduce.py
"""
from pathlib import Path
from decimal import Decimal, getcontext, ROUND_FLOOR
import json, csv, cmath, math
import numpy as np
import scipy
from scipy.stats import kstest
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
getcontext().prec=48
root=Path(__file__).resolve().parents[1]
figs=root/'figures'; figs.mkdir(exist_ok=True)
anc=root/'anc'
gamma=[Decimal(s) for s in (anc/'zeros_200_40dps.txt').read_text().splitlines() if s.strip()]
assert len(gamma)==200 and all(a<b for a,b in zip(gamma,gamma[1:]))
levels=[g*g+Decimal('.25') for g in gamma]
N=[int((x+Decimal('.5')).to_integral_value(rounding=ROUND_FLOOR)) for x in levels]
decdelta=[x-n for x,n in zip(levels,N)]
assert all(Decimal('-.5')<=d<Decimal('.5') for d in decdelta)
def factor(n):
 out={}; p=2
 while p*p<=n:
  while n%p==0: out[p]=out.get(p,0)+1; n//=p
  p+=1
 if n>1: out[n]=out.get(n,0)+1
 return out
fac=[factor(n) for n in N]
assert all(math.prod(p**a for p,a in f.items())==n for f,n in zip(fac,N))
d=np.array([float(x) for x in decdelta]); omega=np.array([len(f) for f in fac]); Omega=np.array([sum(f.values()) for f in fac])
Z=np.exp(2j*np.pi*d); ks=kstest(d,'uniform',args=(-.5,1),method='exact')
W=np.array([np.mean(Z**h) for h in range(1,11)])
primeindices=[i+1 for i,f in enumerate(fac[:40]) if len(f)==1 and next(iter(f.values()))==1]
results=dict(n=200,mean=float(d.mean()),variance_ddof0=float(d.var()),variance_ddof1=float(d.var(ddof=1)),KS_D=float(ks.statistic),KS_iid_benchmark_p=float(ks.pvalue),corr_delta_omega=float(np.corrcoef(d,omega)[0,1]),corr_delta_Omega=float(np.corrcoef(d,Omega)[0,1]),corr_abs_delta_omega=float(np.corrcoef(abs(d),omega)[0,1]),corr_abs_delta_Omega=float(np.corrcoef(abs(d),Omega)[0,1]),prime_indices_first_40=primeindices,prime_count_first_40=len(primeindices),PNT_sum_first_40=float(sum(1/np.log(n) for n in N[:40])),weyl_magnitudes=abs(W).tolist(),min_distance_to_shell_boundary=float(min(Decimal('.5')-abs(x) for x in decdelta)),min_shell_boundary_index=int(np.argmin(.5-abs(d)))+1)
baseline=json.loads((anc/'audit_baseline.json').read_text())
for k,v in results.items():
 assert np.allclose(v,baseline[k],atol=1e-12,rtol=1e-11),(k,v,baseline[k])
# Sanity-check both corrected inverse-level families, including complex s and s=0.
errors=[]
for u in [-2,-.4,.3,1.6]:
 z=.5+1j*u; th=math.atan(2*u); radius=abs(z)
 for s in [0,1,3,1.3+.7j,-.5+.2j]:
  for m in [1,2,7]:
   for j in [-2,-1,0,1,2]:
    k=s/2+math.pi*j/th+1j*s*math.log(m*radius)/(2*th)
    F=cmath.exp(k*cmath.log(z)+(s-k)*cmath.log(1-z))
    target=cmath.exp(-s*math.log(m))
    errors.append(abs(F-target)/max(1,abs(target)))
assert max(errors)<1e-11
results['max_inverse_level_relative_error']=max(errors)
results['versions']={'numpy':np.__version__,'scipy':scipy.__version__,'matplotlib':matplotlib.__version__}
results['numeric_status']='Working precision, not interval-certified'
(anc/'verification.json').write_text(json.dumps(results,indent=2)+'\n')
with (anc/'derived_levels_200.csv').open('w') as f:
 w=csv.writer(f);w.writerow(['k','gamma','L','N','delta','factorization'])
 for k,(g,L,n,x,fs) in enumerate(zip(gamma,levels,N,decdelta,fac),1):
  w.writerow([k,str(g),str(L),n,str(x),' * '.join(str(p)+(f'^{a}' if a>1 else '') for p,a in fs.items())])
plt.rcParams.update({'font.family':'STIXGeneral','mathtext.fontset':'stix','font.size':12,'axes.labelsize':13,'pdf.fonttype':42,'axes.spines.top':False,'axes.spines.right':False})
blue='#215f87'; orange='#ad6428'
def save(fig,name):
 fig.tight_layout(pad=1)
 fig.savefig(figs/(name+'.pdf'),bbox_inches='tight')
 plt.close(fig)
fig,ax=plt.subplots(figsize=(4.4,4.4));t=np.linspace(0,2*np.pi,400)
ax.plot(np.cos(t),np.sin(t),color='.7',lw=.8);ax.axhline(0,color='.85',lw=.6);ax.axvline(0,color='.85',lw=.6)
ax.scatter(Z[:40].real,Z[:40].imag,s=22,color=blue)
for k in range(10):
 if k in [4,5]:
  ax.annotate(str(k+1),(Z[k].real,Z[k].imag),xytext=(16,-10 if k==4 else 10),textcoords='offset points',ha='left',va='center',fontsize=10,arrowprops={'arrowstyle':'-','color':'.55','lw':.6})
 else:
  ax.text(1.1*Z[k].real,1.1*Z[k].imag,str(k+1),ha='center',va='center',fontsize=10)
ax.set(xlabel=r'$\operatorname{Re}Z_k$',ylabel=r'$\operatorname{Im}Z_k$',xlim=(-1.26,1.26),ylim=(-1.26,1.26));ax.set_aspect('equal');save(fig,'fig_A2_unit_circle')
fig,ax=plt.subplots(figsize=(7.2,3.15));ax.bar(range(1,11),abs(W),color=blue);ax.axhline(1/np.sqrt(200),color=orange,ls='--',lw=1)
ax.set(xlabel='Harmonic $h$',ylabel=r'$|W_h(200)|$',xticks=range(1,11),ylim=(0,.115));save(fig,'fig_A4_weyl_magnitudes')
print('Verified every retained numerical summary against the b8 audit cache.')
print('Inverse-level relative error:',max(errors))
print('Generated two vector figures and 200 derived rows.')


==> anc/verification.json <==
{
  "n": 200,
  "mean": -0.012976120346373797,
  "variance_ddof0": 0.08355198811432576,
  "variance_ddof1": 0.08397184735108117,
  "KS_D": 0.06421141301607314,
  "KS_iid_benchmark_p": 0.36612567893274595,
  "corr_delta_omega": -0.11063655759368733,
  "corr_delta_Omega": -0.1287909452336588,
  "corr_abs_delta_omega": -0.08394320626665809,
  "corr_abs_delta_Omega": -0.10736579661455774,
  "prime_indices_first_40": [
    8,
    14,
    24,
    32,
    39
  ],
  "prime_count_first_40": 5,
  "PNT_sum_first_40": 4.826088822440537,
  "weyl_magnitudes": [
    0.0634588850585085,
    0.0939378990637641,
    0.0726171536697784,
    0.06263956301229123,
    0.06509358128600005,
    0.05232170322145624,
    0.051772267935104296,
    0.05060295566517129,
    0.05333681964541372,
    0.045267109992510865
  ],
  "min_distance_to_shell_boundary": 9.391150884831208e-05,
  "min_shell_boundary_index": 38,
  "max_inverse_level_relative_error": 4.0668915430696414e-15,
  "versions": {
    "numpy": "2.3.5",
    "scipy": "1.17.0",
    "matplotlib": "3.10.8"
  },
  "numeric_status": "Working precision, not interval-certified"
}


==> anc/zeros_200_40dps.txt <==
14.13472514173469379045725198356247027078
21.02203963877155499262847959389690277733
25.01085758014568876321379099256282181866
30.42487612585951321031189753058409132018
32.93506158773918969066236896407490348881
37.58617815882567125721776348070533282141
40.91871901214749518739812691463325439573
43.32707328091499951949612216540680578265
48.00515088116715972794247274942751604169
49.77383247767230218191678467856372405772
52.97032147771446064414729660888099006383
56.44624769706339480436775947670612755278
59.3470440026023530796536486749922190311
60.83177852460980984425990182452400380291
65.11254404808160666087505425318370502935
67.07981052949417371447882889652221677011
69.54640171117397925292685752655473844301
72.06715767448190758252210796982616839048
75.70469069908393316832691676203034592281
77.1448400688748053726826648563046370158
79.33737502024936792276359287711622819061
82.91038085408603018316483749477060949751
84.73549298051705010573531120682774141711
87.42527461312522940653166785091921325217
88.80911120763446542368234807950937839545
92.49189927055848429625972524181068487872
94.65134404051988696659792581520815393773
95.87063422824530975874102921924678169526
98.83119421819369223332442013862232782066
101.3178510057313912287854479402923089063
103.7255380404783394163984081086952808345
105.4466230523260944936708324141118089973
107.1686111842764075151233519630861912135
111.0295355431696745246564503099443504153
111.8746591769926370856120787167705949603
114.3202209154527127658909372761910798099
116.2266803208575543821608043120647551273
118.7907828659762173229791397026998243473
121.370125002420645918945532970499922723
122.9468292935525882008174603307700164962
124.2568185543457671847320079661299244416
127.5166838795964951242793237669060762681
129.5787041999560509857680339061799736086
131.0876885309326567235663724615013490592
133.497737202997586450130492042640607665
134.7565097533738713313260641571697361784
138.1160420545334432001915551902824478598
139.7362089521213889504500465233824608468
141.1237074040211237619403538184753550903
143.1118458076206327394051238689139299662
146.000982486765518547402507596424682429
147.4227653425596020495211850104315061688
150.053520420784880351432467236959370623
150.9252576122414667618525246783056276024
153.0246938111988961982565442551854465086
156.1129092942378675697501893101691947465
157.5975918175940598875305031584987657307
158.8499881714204987241749947755402714143
161.1889641375960275194373441293695543649
163.030709687181987243311039000687994897
165.5370691879004188300389193548747973284
167.1844399781745134409577562462103787365
169.0945154155688214895058711814318347967
169.9119764794116989666998435958217922884
173.4115365195915529598461186493455952542
174.7541915233657258133787624558669179388
176.4414342977104188888926410578609335281
178.3774077760999772858309354141844261831
179.9164840202569961393400366120512374537
182.2070784843664619154070372269877986908
184.8744678483875088009606466172342584134
185.5987836777074714665277042683926466129
187.2289225835018519916415405861312430168
189.4161586560169370848522890998453244914
192.0266563607137865472836314255834301058
193.079726603845704047402205794376054604
195.2653966795292353214631878148622509269
196.8764818409583169486222639146962077357
198.0153096762519124249199187022088671551
201.2647519437037887330161334275481732224
202.493594514140534277686660637864315821
204.1896718031045543307164383863136851365
205.3946972021632860252123793906930909237
207.9062588878062098615019679077536442687
209.5765097168562598528356442898867521754
211.6908625953653075639074867307192942534
213.3479193597126661906391220210726088219
214.5470447834914232229442010725906910456
216.1695385082637002658695633544981285755
219.0675963490213789856772565904372412451
220.7149188393140033691155926339063396568
221.4307055546933387320974751192760779502
224.0070002546043352117288755285048953561
224.9833246695822875037825236805286567721
227.421444279679291310461436160659639964
229.3374133055253481077600833060557400828
231.2501887004991647738061867700103726067
231.9872352531802486037716685391978622054
233.6934041789083006407044947325697881795
236.5242296658162058024755079556629786895
237.7698204809252040032366259263871077942
239.5554775733276287402689320343344924817
241.0491577962165864128379214103356705496
242.8232719342226000168264744588785499539
244.0708984970781582368165279898445013471
247.1369900748974994675509681792081322679
248.1019900601484592567621420846569973558
249.5736896447072091923297941887399703426
251.0149477950160011429541551037080481523
253.0699867479994771945990137856180909301
255.3062564549140227530864917940014231579
256.3807136944344777893583823397295308712
258.6104394915313682089830586447591316322
259.8744069896780003506728446138765926662
260.8050845045968701859312334724645480349
263.5738939048701322330815881310233031703
265.557851838876320292477308964184914641
266.6149737815010724957201129738679118066
267.9219150828240594403789671721856183743
269.9704490239976025946935053188984796629
271.4940556416449990181794167575228506935
273.4596091884032870457142502988017729228
275.5874926493438412487407026193777848264
276.4520495031329386798873436383992419481
278.2507435298419544927482767113162589261
279.2292509277451892284098804519553592835
282.4651147650520962330272011865010242055
283.2111857332338674204938379433289382985
284.8359639809047241331576339226962164631
286.6674453630028842928476241464149393439
287.9119205014221871552541202718675103855
289.5798549292188341527380235693523438897
291.8462913290673958355130544246385118828
293.5584341393562853567766971060350773438
294.9653696192655421750664486390096713431
295.5732548789582923884608314587786106373
297.9792770619434152099296829576828341811
299.8403260537213129600270525252937692542
301.6493254621941836234701002084179820811
302.6967495896069170517514770953529227629
304.8643713408572977001487499031444995926
305.728912602036809289222821261660967257
307.2194961281700547894100333999345022674
310.1094631467018988047862197679989458348
311.1651415303560032709426708003548198992
312.4278011806008919804859830928742637629
313.985285731158922979048965754576328568
315.4756160894757338685960781439537653358
317.7348059423701803956454942049681140152
318.853104256316597906689184547749182203
321.1601343091135782919214714174306940297
322.1445586724829322988374450059885492604
323.4669695575120505062120304147951633568
324.8628660517396132649800869954004099198
327.4439012619054573434692638163207033567
329.0330716804809340336147275768039462037
329.9532397282338663438921221886314660583
331.4744675826634243756617538663448279232
333.6453785248698505849616830808794253809
334.2113548332443832324034079591924931542
336.8418504283906847946547629194118860072
338.3399928508066118862573260871632033909
339.8582167253635401923265509308739971832
341.0422611110465604825977845985369171873
342.0548775103635854514038250940980567152
344.6617029402523370441811880981991857827
346.3478705660099473959364598161519338982
347.2726775844204844757970948880699796761
349.3162608706961441231555557339937213361
350.4084193491920991876719532344872344696
351.8786490253592804367133930765969327299
353.4889004887188067836037686094353184133
356.0175749772649473179603619607664426757
357.1513022520396248096029282322903566118
357.9526851016322737551289189827774428235
359.7437549531144487992919859769902954054
361.2893616958046503902913112277152281909
363.33133057897383474733444956661473127
364.7360241140889937162621021269404000172
366.2127102883313168610771451968065741791
367.993575481740303326183298044207846399
368.9684380957343898915769012998919106382
370.0509192121060003396511630612666114225
373.0619283721128384491193964312853919029
373.8648739109085697447563627336594609497
375.8259127667393341079077141466930257529
376.324092230668052117190819612427579613
378.4366802499654797240909659132035205563
379.8729753465323466510240596904462715681
381.4844686171865249196625224236573953658
383.4435294495364877043457554807225369042
384.9561168148636871037515842087935133903
385.8613008459742291805619593598032576156
387.222890222387980975948514738109814091
388.8461283542322546008094203003735580574
391.4560835636380457705782281225541347722
392.2450833395190967490151841709928805624
393.4277438444340259366989529201288699205
395.5828700109937209708777113231416421361
396.3818542225921869319994544917305290638

